Prospects for $\phi$ meson production in pp collisions at the ALICE experiment

The ALICE experiment at the CERN Large Hadron Collider (LHC) will allow the study of resonance production in nucleus-nucleus and proton-proton collisions. This paper presents results based on physics performance studies to discuss prospects in ALICE for $\phi$(1020) meson production in pp interactions during the LHC startup.

==> run.sh <==
#!/bin/bash
latex sqm07-TapiaTakaki.tex 
latex sqm07-TapiaTakaki.tex
dvips -o sqm07-TapiaTakaki.ps sqm07-TapiaTakaki.dvi
#For a PDF file format
epstopdf sqm07-TapiaTakaki.ps
#and delete
rm *.aux *.lof *.log *.toc *lot *.dvi

